Kinetic magnetohydrodynamics and Landau fluid closure in relativity

Diffuse accretion flows near a supermassive black hole are fundamentally weakly collisional. In such weakly collisional plasmas, the ion and electron distribution functions can deviate significantly from thermal equilibrium, and particle kinetic effects can influence large-scale fluid motion by driving pressure anisotropy, heat conduction, and plasma instabilities. Modeling these plasma effects in highly relativistic flows could be important for interpreting horizon-scale observations of black hole images. In this paper, we present a theoretical framework for understanding weakly collisional plasmas in general relativity by deriving the relativistic drift kinetic equations from the Vlasov-Maxwell equations. We present the evolution equations for the moments of the gyroaveraged distribution function and introduce a new analytic Landau fluid closure to capture anisotropic heat flow in relativistic plasmas. Unlike standard (collisional) general relativistic magnetohydrodynamics or extended magnetohydrodynamics, our model does not rely on strong collisions to enforce thermal equilibrium and consistently incorporates Landau damping in a fluid closure. The model introduced in this work provides a complementary approach to fully kinetic simulations in understanding weakly collisional effects in low-luminosity relativistic black hole accretion disks.

==> Supplementary-Notebook/coeffs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     53048,       1429]
NotebookOptionsPosition[     51671,       1397]
NotebookOutlinePosition[     52091,       1414]
CellTagsIndexPosition[     52048,       1411]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.990638598879813*^9, 3.990638599399796*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"587b7d84-15a7-4878-85ee-cbfc1f6c56c6"],

Cell[CellGroupData[{

Cell[TextData[{
 "Coefficients ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], " "}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2fb3cf07-e38a-4e73-be07-7d51d0f6381d"],
 "from Eq. (4.3 a)"
}], "Section",
 CellChangeTimes->{{3.983569569139166*^9, 3.983569583576092*^9}, {
  3.983569645895701*^9, 3.983569651679565*^9}, {3.983569858709075*^9, 
  3.983569858966701*^9}},ExpressionUUID->"1cd7488c-725a-4fb9-982c-\
bde901939734"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rulefis", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f1", ",", "f2", ",", "f3", ",", "f4"}], "}"}], "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"30", " ", "\[Pi]"}]], 
        RowBox[{"(", 
         RowBox[{"48", "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Mu]"}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]], 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}], "+", 
              RowBox[{"\[Mu]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "78"}], "+", 
                 RowBox[{"66", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                 RowBox[{"\[Mu]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "63"}], "-", 
                    RowBox[{"8", " ", "\[Mu]"}], "+", 
                    RowBox[{"52", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}], "-", 
              FractionBox[
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                  RowBox[{"\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]], "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"ArcTan", "[", 
                 SqrtBox["\[Mu]"], "]"}]}], 
               SqrtBox["\[Mu]"]], "+", 
              FractionBox[
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "-", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                  RowBox[{"\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"11", " ", "\[Mu]"}], "-", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"ArcTan", "[", 
                  SqrtBox["\[Mu]"], "]"}], "2"]}], "\[Mu]"], "-", 
              FractionBox[
               RowBox[{"18", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Mu]"}], ")"}], 
                 RowBox[{"9", "/", "2"}]], " ", 
                SuperscriptBox[
                 RowBox[{"ArcTan", "[", 
                  SqrtBox["\[Mu]"], "]"}], "3"]}], 
               SuperscriptBox["\[Mu]", 
                RowBox[{"3", "/", "2"}]]]}], ")"}]}]}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"15", " ", "\[Pi]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "28"}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Mu]"}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]], 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"54", "-", 
              RowBox[{"72", " ", 
               SqrtBox[
                RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
              RowBox[{"\[Mu]", " ", 
               RowBox[{"(", 
                RowBox[{"123", "-", 
                 RowBox[{"132", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                 RowBox[{"\[Mu]", " ", 
                  RowBox[{"(", 
                   RowBox[{"75", "+", 
                    RowBox[{"8", " ", "\[Mu]"}], "-", 
                    RowBox[{"52", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}], "+", 
              FractionBox[
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                  RowBox[{"\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"ArcTan", "[", 
                 SqrtBox["\[Mu]"], "]"}]}], 
               SqrtBox["\[Mu]"]], "-", 
              FractionBox[
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{"29", "+", 
                    RowBox[{"11", " ", "\[Mu]"}], "-", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}], "-", 
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"ArcTan", "[", 
                  SqrtBox["\[Mu]"], "]"}], "2"]}], "\[Mu]"], "+", 
              FractionBox[
               RowBox[{"18", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Mu]"}], ")"}], 
                 RowBox[{"9", "/", "2"}]], " ", 
                SuperscriptBox[
                 RowBox[{"ArcTan", "[", 
                  SqrtBox["\[Mu]"], "]"}], "3"]}], 
               SuperscriptBox["\[Mu]", 
                RowBox[{"3", "/", "2"}]]]}], ")"}]}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"81", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}], "+", 
          RowBox[{"\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"945", "-", 
             RowBox[{"918", " ", 
              SqrtBox[
               RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
             RowBox[{"\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{"1026", "-", 
                RowBox[{"624", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                RowBox[{"\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{"81", "+", 
                   RowBox[{"168", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                   RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "279"}], "-", 
                    RowBox[{"32", " ", "\[Mu]"}], "+", 
                    RowBox[{"170", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SqrtBox["\[Mu]"]], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "81"}], " ", 
               SqrtBox[
                RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
              RowBox[{"\[Mu]", " ", 
               RowBox[{"(", 
                RowBox[{"81", "-", 
                 RowBox[{"162", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                 RowBox[{"\[Mu]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "24"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}], "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"84", "+", 
                    RowBox[{"51", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"84", "-", 
                    RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"63", "+", 
                    RowBox[{"11", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"ArcTan", "[", 
             SqrtBox["\[Mu]"], "]"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "\[Mu]"], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}], "+", 
              RowBox[{"\[Mu]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "49"}], "+", 
                    RowBox[{"47", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}], "+", 
                 RowBox[{"\[Mu]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "348"}], "+", 
                    RowBox[{"391", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"50", "+", 
                    RowBox[{"57", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"170", "+", 
                    RowBox[{"51", " ", "\[Mu]"}], "-", 
                    RowBox[{"22", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcTan", "[", 
              SqrtBox["\[Mu]"], "]"}], "2"]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["\[Mu]", 
             RowBox[{"3", "/", "2"}]]], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Mu]"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"27", " ", 
               SqrtBox[
                RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
              RowBox[{"\[Mu]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"36", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}], "+", 
                 RowBox[{"\[Mu]", " ", 
                  RowBox[{"(", 
                   RowBox[{"120", "+", 
                    RowBox[{"55", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                    RowBox[{"6", " ", "\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcTan", "[", 
              SqrtBox["\[Mu]"], "]"}], "3"]}]}], "+", 
          FractionBox[
           RowBox[{"9", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Mu]"}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "9"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SqrtBox[
                  RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}], "+", 
              RowBox[{"\[Mu]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}], "+", 
                 RowBox[{"\[Mu]", " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "-", 
                    RowBox[{"4", " ", "\[Mu]"}], "+", 
                    RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcTan", "[", 
              SqrtBox["\[Mu]"], "]"}], "4"]}], 
           SuperscriptBox["\[Mu]", "2"]], "+", 
          FractionBox[
           RowBox[{"27", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Mu]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Mu]"}], ")"}], 
             RowBox[{"13", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"ArcTan", "[", 
              SqrtBox["\[Mu]"], "]"}], "5"]}], 
           SuperscriptBox["\[Mu]", 
            RowBox[{"5", "/", "2"}]]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"6", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox["\[Mu]"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
             RowBox[{"ArcTan", "[", 
              SqrtBox["\[Mu]"], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox["\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Mu]", "-", 
               SqrtBox[
                RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Mu]"}], ")"}], 
              RowBox[{"3", "/", "2"}]], " ", 
             RowBox[{"ArcTan", "[", 
              SqrtBox["\[Mu]"], "]"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "81"}], "+", 
            RowBox[{"54", " ", 
             SqrtBox[
              RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
            RowBox[{"\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"27", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "+", 
                  RowBox[{"7", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}], "+", 
               RowBox[{"\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "339"}], "+", 
                  RowBox[{"196", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                  RowBox[{"\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "95"}], "+", 
                    RowBox[{"49", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"28", "-", 
                    RowBox[{"8", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["1", 
              SqrtBox["\[Mu]"]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "18"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}], "+", 
                RowBox[{"\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "192"}], "+", 
                   RowBox[{"87", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                   RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41"}], "+", 
                    RowBox[{"49", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}], "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "164"}], "+", 
                    RowBox[{"213", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                    RowBox[{"8", " ", "\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", 
               SqrtBox["\[Mu]"], "]"}]}]}], "-", 
            RowBox[{
             FractionBox["1", "\[Mu]"], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"108", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}], "+", 
                RowBox[{"\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "402"}], "+", 
                   RowBox[{"177", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                   RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "516"}], "+", 
                    RowBox[{"82", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "218"}], "+", 
                    RowBox[{"4", " ", "\[Mu]"}], "+", 
                    RowBox[{"25", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcTan", "[", 
                SqrtBox["\[Mu]"], "]"}], "2"]}]}], "+", 
            FractionBox[
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Mu]"}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}], "+", 
                RowBox[{"\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "46"}], "-", 
                   RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                   RowBox[{"5", " ", "\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcTan", "[", 
                SqrtBox["\[Mu]"], "]"}], "3"]}], 
             SuperscriptBox["\[Mu]", 
              RowBox[{"3", "/", "2"}]]], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Mu]"}], ")"}], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"18", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                RowBox[{"\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{"26", "+", 
                   RowBox[{"17", " ", "\[Mu]"}], "-", 
                   RowBox[{"14", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcTan", "[", 
                SqrtBox["\[Mu]"], "]"}], "4"]}], 
             SuperscriptBox["\[Mu]", "2"]], "+", 
            FractionBox[
             RowBox[{"18", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Mu]"}], ")"}], 
               RowBox[{"15", "/", "2"}]], " ", 
              SuperscriptBox[
               RowBox[{"ArcTan", "[", 
                SqrtBox["\[Mu]"], "]"}], "5"]}], 
             SuperscriptBox["\[Mu]", 
              RowBox[{"5", "/", "2"}]]]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"6", " ", "\[Pi]", " ", "\[Mu]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Mu]"}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox["\[Mu]"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
               RowBox[{"ArcTan", "[", 
                SqrtBox["\[Mu]"], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["\[Mu]"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Mu]", "-", 
                 RowBox[{"\[Mu]", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
               RowBox[{"ArcTan", "[", 
                SqrtBox["\[Mu]"], "]"}]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983569865490705*^9, 3.983569873136364*^9}, {
  3.99063860130723*^9, 3.990638621636859*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"cd2766c0-b0dc-43e1-8ac9-08a76e183b43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Coefficients ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], " "}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "831e0c9f-2e87-4d1e-94f1-39bcc6dc0f6b"],
 "from Eq. (4.3 b)"
}], "Section",
 CellChangeTimes->{{3.983569655609963*^9, 3.9835696667754183`*^9}, {
  3.9835698606279383`*^9, 
  3.983569860768229*^9}},ExpressionUUID->"a8343b1a-9c18-4460-a9c6-\
ed4488409aff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rulegis", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g1", ",", "g2", ",", "g3", ",", "g4"}], "}"}], "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"60", " ", "\[Pi]"}]], 
        RowBox[{"(", 
         RowBox[{"32", "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Mu]"}], ")"}]}]], "5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}], "+", 
             RowBox[{"\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "60"}], "+", 
                RowBox[{"42", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                RowBox[{"\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "22"}], "+", 
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                   RowBox[{"4", " ", "\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", 
                 RowBox[{"\[Mu]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"10", " ", "\[Mu]"}], "+", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"ArcTan", "[", 
                SqrtBox["\[Mu]"], "]"}]}], 
              SqrtBox["\[Mu]"]], "+", 
             FractionBox[
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Mu]"}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"9", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                 RowBox[{"\[Mu]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"ArcTan", "[", 
                 SqrtBox["\[Mu]"], "]"}], "2"]}], "\[Mu]"], "-", 
             FractionBox[
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Mu]"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Mu]"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"ArcTan", "[", 
                 SqrtBox["\[Mu]"], "]"}], "3"]}], 
              SuperscriptBox["\[Mu]", 
               RowBox[{"3", "/", "2"}]]]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"30", " ", "\[Pi]"}]], 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " ", 
             SqrtBox[
              RowBox[{"1", "+", "\[Mu]"}]]}]], "5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "54"}], "+", 
             RowBox[{"72", " ", 
              SqrtBox[
               RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
             RowBox[{"\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "51"}], "+", 
                RowBox[{"36", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                RowBox[{"\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{"21", "+", 
                   RowBox[{"16", " ", "\[Mu]"}], "-", 
                   RowBox[{"20", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}], "-", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                 RowBox[{"\[Mu]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}], "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "+", 
                    RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"10", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"ArcTan", "[", 
                SqrtBox["\[Mu]"], "]"}]}], 
              SqrtBox["\[Mu]"]], "-", 
             FractionBox[
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Mu]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", "\[Mu]", "-", 
                    RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"ArcTan", "[", 
                 SqrtBox["\[Mu]"], "]"}], "2"]}], "\[Mu]"], "+", 
             FractionBox[
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Mu]"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Mu]"}], ")"}], 
                RowBox[{"7", "/", "2"}]], " ", 
               SuperscriptBox[
                RowBox[{"ArcTan", "[", 
                 SqrtBox["\[Mu]"], "]"}], "3"]}], 
              SuperscriptBox["\[Mu]", 
               RowBox[{"3", "/", "2"}]]]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"81", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}], "+", 
          RowBox[{"\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"297", "-", 
             RowBox[{"243", " ", 
              SqrtBox[
               RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
             RowBox[{"\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "57"}], "+", 
                   RowBox[{"62", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}], "+", 
                RowBox[{"\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "201"}], "+", 
                   RowBox[{"45", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                   RowBox[{"8", " ", "\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"8", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            SqrtBox["\[Mu]"]], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"81", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}], "+", 
              RowBox[{"\[Mu]", " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"18", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                 RowBox[{"\[Mu]", " ", 
                  RowBox[{"(", 
                   RowBox[{"105", "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"8", " ", "\[Mu]"}], "+", 
                    RowBox[{"30", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"ArcTan", "[", 
             SqrtBox["\[Mu]"], "]"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "\[Mu]"], "3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "27"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SqrtBox[
                 RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}], "+", 
             RowBox[{"\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"18", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10"}], "+", 
                   SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}], "+", 
                RowBox[{"\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "78"}], "-", 
                   RowBox[{"88", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                   RowBox[{"3", " ", "\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"18", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcTan", "[", 
             SqrtBox["\[Mu]"], "]"}], "2"]}], "-", 
          FractionBox[
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Mu]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Mu]"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"\[Mu]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "\[Mu]", "+", 
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcTan", "[", 
              SqrtBox["\[Mu]"], "]"}], "3"]}], 
           SuperscriptBox["\[Mu]", 
            RowBox[{"3", "/", "2"}]]], "-", 
          FractionBox[
           RowBox[{"9", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Mu]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Mu]"}], ")"}], 
             RowBox[{"9", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"ArcTan", "[", 
              SqrtBox["\[Mu]"], "]"}], "4"]}], 
           SuperscriptBox["\[Mu]", "2"]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Mu]", "3"], " ", 
          SqrtBox[
           RowBox[{"1", "+", "\[Mu]"}]], " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "+", 
            FractionBox[
             RowBox[{"\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
              RowBox[{"ArcTan", "[", 
               SqrtBox["\[Mu]"], "]"}]}], 
             SqrtBox["\[Mu]"]]}], ")"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "54"}], "+", 
            RowBox[{"81", " ", 
             SqrtBox[
              RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
            RowBox[{"\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "36"}], "+", 
               RowBox[{"54", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
               RowBox[{"\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{"62", "-", 
                  RowBox[{"15", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                  RowBox[{"4", " ", "\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             FractionBox["1", 
              SqrtBox["\[Mu]"]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"36", "-", 
                RowBox[{"135", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                RowBox[{"\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{"12", "-", 
                   RowBox[{"84", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                   RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "32"}], "-", 
                    RowBox[{"21", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                    RowBox[{"8", " ", "\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", 
               SqrtBox["\[Mu]"], "]"}]}]}], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "9"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", 
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}], "+", 
                RowBox[{"\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}], "+", 
                   RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"20", " ", "\[Mu]"}], "+", 
                    RowBox[{"9", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcTan", "[", 
                SqrtBox["\[Mu]"], "]"}], "2"]}], "\[Mu]"], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Mu]"}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"12", "-", 
                RowBox[{"9", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", "\[Mu]"}]]}], "+", 
                RowBox[{"\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   SqrtBox[
                    RowBox[{"1", "+", "\[Mu]"}]]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcTan", "[", 
                SqrtBox["\[Mu]"], "]"}], "3"]}], 
             SuperscriptBox["\[Mu]", 
              RowBox[{"3", "/", "2"}]]], "+", 
            FractionBox[
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Mu]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Mu]"}], ")"}], "5"], " ", 
              SuperscriptBox[
               RowBox[{"ArcTan", "[", 
                SqrtBox["\[Mu]"], "]"}], "4"]}], 
             SuperscriptBox["\[Mu]", "2"]]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"12", " ", "\[Pi]", " ", 
            SuperscriptBox["\[Mu]", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox["\[Mu]"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
               RowBox[{"ArcTan", "[", 
                SqrtBox["\[Mu]"], "]"}]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983569886752811*^9, 3.983569891398139*^9}, {
  3.9906386262383347`*^9, 3.990638643897851*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c8edcfa4-79fc-404e-b93e-5f61cac01ced"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Coefficients ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", 
     RowBox[{"1", ",", "2", ",", "3"}]], " "}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5e8a1a4d-c404-417d-8bbb-85070fe34797"],
 "from Eq. (4.4)"
}], "Section",
 CellChangeTimes->{{3.983569569139166*^9, 
  3.983569583576092*^9}},ExpressionUUID->"8cab547f-9167-43e6-bf61-\
3eaa180ece4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rulehis", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "15"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox["\[Mu]"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Mu]"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"2", " ", "\[Mu]"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
             RowBox[{"ArcTan", "[", 
              SqrtBox["\[Mu]"], "]"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox["\[Mu]"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
             RowBox[{"ArcTan", "[", 
              SqrtBox["\[Mu]"], "]"}]}]}], ")"}]}]]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "5"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           SqrtBox["\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
           RowBox[{"ArcTan", "[", 
            SqrtBox["\[Mu]"], "]"}]}]}], 
         RowBox[{
          SuperscriptBox["\[Mu]", 
           RowBox[{"5", "/", "2"}]], "+", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
           RowBox[{"ArcTan", "[", 
            SqrtBox["\[Mu]"], "]"}]}]}]]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "15"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SqrtBox["\[Mu]"]}], "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Mu]"}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Mu]"}], ")"}], " ", 
             RowBox[{"ArcCsc", "[", 
              SqrtBox[
               RowBox[{"1", "+", "\[Mu]"}]], "]"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox["\[Mu]"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
             RowBox[{"ArcTan", "[", 
              SqrtBox["\[Mu]"], "]"}]}]}], ")"}]}]]}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.983569592584305*^9, 3.98356959370924*^9}, {
  3.990638655792881*^9, 3.990638679248734*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"54029939-423e-4c55-abc1-8899eba1e274"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Saving rules", "Section",
 CellChangeTimes->{{3.99063138475766*^9, 3.990631395724218*^9}, {
  3.99063906066018*^9, 
  3.9906390626507177`*^9}},ExpressionUUID->"0c4a669c-b0cc-4fe9-9230-\
72c7fad31ae9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rulescoeffs$closure", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"rulefis", ",", "rulegis", ",", "rulehis"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.990638692613653*^9, 3.990638709082452*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"b9c5e867-e311-4a3d-ad2f-b076d80320f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\</Users/ah4278/My-Documents/Work/Projects/Princeton-Projects/\
Dissipative-GRMHD/Weakly-Collisional-Plasma/Notebooks/Supplementary-Notebook/\
rulecoeffs.mx\>\"", ",", "rulescoeffs$closure"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.990638709744657*^9, 3.990638755210101*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c2cee021-0f83-416d-8ecf-ae516afcaff7"]
}, Open  ]]
},
Evaluator->"New Kernel 1",
WindowSize->{808, 821},
WindowMargins->{{Automatic, 593}, {Automatic, 96}},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ff40f486-53fc-4674-838f-2162285efe14"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 174, 2, 29, "Input",ExpressionUUID->"587b7d84-15a7-4878-85ee-cbfc1f6c56c6"],
Cell[CellGroupData[{
Cell[753, 26, 517, 14, 66, "Section",ExpressionUUID->"1cd7488c-725a-4fb9-982c-bde901939734"],
Cell[1273, 42, 25343, 664, 1927, "Input",ExpressionUUID->"cd2766c0-b0dc-43e1-8ac9-08a76e183b43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26653, 711, 475, 14, 66, "Section",ExpressionUUID->"a8343b1a-9c18-4460-a9c6-ed4488409aff"],
Cell[27131, 727, 19754, 522, 1435, "Input",ExpressionUUID->"c8edcfa4-79fc-404e-b93e-5f61cac01ced"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46922, 1254, 410, 13, 70, "Section",ExpressionUUID->"8cab547f-9167-43e6-bf61-3eaa180ece4d"],
Cell[47335, 1269, 3328, 98, 70, "Input",ExpressionUUID->"54029939-423e-4c55-abc1-8899eba1e274"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50700, 1372, 206, 4, 70, "Section",ExpressionUUID->"0c4a669c-b0cc-4fe9-9230-72c7fad31ae9"],
Cell[50909, 1378, 317, 7, 70, "Input",ExpressionUUID->"b9c5e867-e311-4a3d-ad2f-b076d80320f1"],
Cell[51229, 1387, 426, 7, 70, "Input",ExpressionUUID->"c2cee021-0f83-416d-8ecf-ae516afcaff7"]
}, Open  ]]
}
]
*)


